Panel Conditioning in Fixed-Effects Models: Identification and Bias Propagation

Panel conditioning, the causal effect of prior survey participation on responses, can vary with tenure. Under an additive model of cell means in period, entry cohort, and tenure, we characterize which features of the conditioning path a staggered panel identifies on its observed support, and how the unidentified component affects common panel estimators. The identified set of the path is an affine translate of the tenure projection of the cell design's kernel, and a linear functional of the path is identified exactly when it annihilates that projection. It always contains an affine direction and, when the entry cohorts share a stride, periodic directions, which exhaust it under a connectivity condition on observed increments; second differences at that stride are then identified, and ordinary ones generally are not when the stride exceeds one. Under a recruitment condition, an interrupted schedule such as the four-eight-four rotation of the Current Population Survey (CPS) distinguishes a constant increment per interview from one per calendar month, which no equally spaced schedule can. We give support conditions for recovery under a plateau, entry-wave negative controls, or bounded cohort drift. A second set of results links identification to regression: two-way fixed effects absorb every unidentified direction, so the remaining conditioning bias is normalization-invariant and itself identified, and a two-way regression with tenure indicators corrects it under a residual-rank condition. When event time is aligned with tenure, conditioning shifts event-study coefficients by a known linear functional of the path, producing pre-trends without anticipation; bounds on identified curvature bound those shifts. Simulations verify the identities, a 19-wave Japanese panel illustrates the support calculations, and published CPS month-in-sample indices give a descriptive, not identifying, example.

==> anc/make_figures.py <==
#!/usr/bin/env python3
"""Figures 1 and 2 of "Panel Conditioning in Fixed-Effects Models: Identification and Bias Propagation".
Data-free; the PNG files regenerate byte-identically (the PDF files differ only in their creation date): every plotted quantity is design geometry stated in the text (the Japanese panel's
entries at waves 1, 5 and 13, observed through wave 19; the CPS 4-8-4 offsets 0, 1, 2, 3, 12, 13, 14, 15).
Run:  python3 make_figures.py   (Python 3 with NumPy and Matplotlib) -> fig1_jlps_support.{pdf,png},
fig2_cps_rates.{pdf,png} next to this script. Before drawing, the script checks the quantities the text states
(41 cells; 39 free parameters, rank 35, kernel dimension 4; tenure class = period class in every cell;
D = 0 for a constant per-month path and D = -8c for a constant per-interview path) and exits non-zero if one fails."""
import os, sys
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle

HERE = os.path.dirname(os.path.abspath(__file__))
plt.rcParams.update({"svg.hashsalt": "t1", "font.family": "serif", "font.serif": ["Latin Modern Roman", "DejaVu Serif"],
                     "mathtext.fontset": "cm", "font.size": 10, "axes.linewidth": .6,
                     "xtick.major.width": .6, "ytick.major.width": .6, "pdf.fonttype": 42})
fails = []
def check(what, ok):
    print(("ok    " if ok else "FAIL  ") + what)
    if not ok: fails.append(what)

# ---------------- Figure 1: JLPS support, tenure residue classes ----------------
E, T, d = [1, 5, 13], 19, 4
cells = [(e, t) for e in E for t in range(e, T + 1)]
check("JLPS support has 41 cells", len(cells) == 41)
# tenure residue equals period residue in every cell (the reason periodic directions are absorbed by alpha(t))
check("s mod 4 == (t - e1 + 1) mod 4 in every cell", all(((t - e + 1) % d) == ((t - E[0] + 1) % d) for e, t in cells))
# rank of the cell design: 41 cells; free params alpha(19) + g(2) + tau(18) = 39; rank 35; kernel dim 4
S = sorted(set(t - e + 1 for e, t in cells))
cols = [("a", t) for t in range(1, T + 1)] + [("g", e) for e in E[1:]] + [("s", s) for s in S if s != 1]
X = np.zeros((len(cells), len(cols)))
idx = {c: i for i, c in enumerate(cols)}
for r, (e, t) in enumerate(cells):
    X[r, idx[("a", t)]] = 1
    if e != E[0]: X[r, idx[("g", e)]] = 1
    s = t - e + 1
    if s != 1: X[r, idx[("s", s)]] = 1
rk = np.linalg.matrix_rank(X)
check("39 free parameters, rank 35, kernel dimension 4", len(cols) == 39 and rk == 35 and len(cols) - rk == 4)

shades = {1: "#ffffff", 2: "#d9d9d9", 3: "#969696", 0: "#525252"}
txtcol = {1: "black", 2: "black", 3: "white", 0: "white"}
fig, ax = plt.subplots(figsize=(6.5, 2.3))
for i, e in enumerate(E):
    y = len(E) - 1 - i
    for t in range(1, T + 1):
        if t < e:
            continue
        s = t - e + 1
        ax.add_patch(Rectangle((t - .5, y - .4), 1, .8, facecolor=shades[s % d], edgecolor="black", lw=.4))
        ax.text(t, y, str(s), ha="center", va="center", fontsize=9, color=txtcol[s % d])
ax.set_xlim(.4, T + .6); ax.set_ylim(-.6, len(E) - .4)
ax.set_xticks(range(1, T + 1)); ax.set_xlabel("Wave (calendar period $t$)")
ax.set_yticks(range(len(E))); ax.set_yticklabels(["entered wave %d" % e for e in reversed(E)])
for sp in ("top", "right", "left"): ax.spines[sp].set_visible(False)
ax.tick_params(axis="y", length=0)
handles = [Rectangle((0, 0), 1, 1, facecolor=shades[r], edgecolor="black", lw=.4) for r in (1, 2, 3, 0)]
ax.legend(handles, [r"$s \equiv %d$" % r for r in (1, 2, 3, 0)], title=r"tenure $s$ mod 4", ncol=4, fontsize=9,
          title_fontsize=9, frameon=False, loc="lower center", bbox_to_anchor=(.5, 1.0), handlelength=1.2, columnspacing=1.2)
fig.tight_layout()
for ext in ("pdf", "png"):
    fig.savefig(os.path.join(HERE, "fig1_jlps_support." + ext), dpi=300, bbox_inches="tight")
plt.close(fig)

# ---------------- Figure 2: CPS 4-8-4, two constant-rate paths ----------------
j = np.array([0, 1, 2, 3, 12, 13, 14, 15]); k = np.arange(1, 9)
c = 1.0
per_interview = c * (k - 1)
per_month = (7.0 / 15.0) * j          # same total change over the eight interviews, for display
D = lambda tau: (tau[4] - tau[3]) - 9 * (tau[1] - tau[0])
check("D = 0 for a constant per-month path", abs(D(per_month)) < 1e-12)
check("D = -8c for a constant per-interview path", abs(D(per_interview) + 8 * c) < 1e-12)
fig, ax = plt.subplots(figsize=(4.6, 2.7))
ax.axvspan(3, 12, color="#efefef", lw=0)
ax.text(7.5, 7.2, "eight months\nwithout interview", ha="center", va="top", fontsize=9)
ax.plot(j, per_month, "o--", color="#737373", ms=4, lw=1, label="constant rate per month")
ax.plot(j, per_interview, "s-", color="black", ms=4, lw=1, label="constant rate per interview")
for kk, jj, yy in zip(k, j, per_interview):
    ax.annotate(str(kk), (jj, yy), textcoords="offset points", xytext=(-9, 3) if kk <= 4 else (4, -12), fontsize=9)
ax.set_xlabel("Months since first interview, $j(k)$"); ax.set_ylabel(r"Conditioning $\tau(k)$ (arbitrary units)")
ax.set_xticks([0, 1, 2, 3, 12, 13, 14, 15]); ax.set_ylim(-.4, 7.6)
for sp in ("top", "right"): ax.spines[sp].set_visible(False)
ax.legend(frameon=False, fontsize=9, loc="lower right")
fig.tight_layout()
for ext in ("pdf", "png"):
    fig.savefig(os.path.join(HERE, "fig2_cps_rates." + ext), dpi=300, bbox_inches="tight")
plt.close(fig)

print("%d check(s) failed" % len(fails) if fails else "all figure checks passed")
sys.exit(1 if fails else 0)

